Provably effective detection of effective data poisoning attacks

This paper establishes a mathematically precise definition of dataset poisoning attack and proves that the very act of effectively poisoning a dataset ensures that the attack can be effectively detected. On top of a mathematical guarantee that dataset poisoning is identifiable by a new statistical test that we call the Conformal Separability Test, we provide experimental evidence that we can adequately detect poisoning attempts in the real world.

==> clean.sh <==
rm *.run.xml
rm *.synctex.gz
rm *.blg
rm *.aux
rm *.bcf
rm *fdb_latexmk
rm *.pdf
rm *.fls
rm *.log
rm *.out
rm *.dvi
rm *.bst


==> images/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "%matplotlib inline\n",
    "import plotnine as p9\n",
    "import seaborn as sns\n",
    "import scipy.stats"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def standard_normal(x):\n",
    "    return (1/np.sqrt(2*np.pi)) * np.exp((-1/2) * (x**2)) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def normal(mu,sigma_sq,x):\n",
    "    sigma = np.sqrt(sigma_sq)\n",
    "    return (1/sigma) * standard_normal((x-mu)/sigma)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_normal_xy(mean,sigma_sq,num_devs,num_samples,grains,epsilon):\n",
    "    \"\"\"\n",
    "    Args:\n",
    "      - mean,sigma_sq define our normal distribution \n",
    "      - num_dev is the number of standard deviations from which we'll define the plot\n",
    "      - num_samples is the number of samples we'll make\n",
    "      - grains is the number of subdivisions we'll use to define our curve\n",
    "      - epsilon defines our 1-epsilon confidence region.  We then keep all values in this region. \n",
    "    Return:\n",
    "      - x,y,samples\n",
    "      - x is the subdivided x axis for the plot\n",
    "      - y is the image of x under the normal distribution\n",
    "      - samples is the samples from the normal distribution\n",
    "    \"\"\"\n",
    "    spread = sigma_sq*num_devs\n",
    "    x=np.linspace(start=mean-spread,stop=mean+spread,num=grains)\n",
    "    y=normal(mean,sigma_sq=sigma_sq,x=x)\n",
    "    samples = np.random.normal(loc=mean,scale=sigma_sq,size=num_samples)\n",
    "    cilower,ciupper= scipy.stats.norm.interval(1-epsilon,loc=mean,scale=sigma_sq)\n",
    "    samples = samples[samples >= cilower]\n",
    "    samples = samples[samples <= ciupper]\n",
    "\n",
    "    return (x,y,samples)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 286,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "num_samples=1_000\n",
    "num_grains=1_000\n",
    "num_dev=3\n",
    "epsilon=0.2\n",
    "mu1,mu2,mu3 = 0,1.2,6.5\n",
    "std1=std2=std3=1\n",
    "x1,y1,samples1 = make_normal_xy(mu1,std1,num_devs=num_dev,num_samples=num_samples,grains=num_grains,epsilon=epsilon)\n",
    "x2,y2,samples2=make_normal_xy(mu2,std2,num_devs=num_dev,num_samples=num_samples,grains=num_grains,epsilon=epsilon)\n",
    "x3,y3,samples3=make_normal_xy(mu3,std3,num_devs=num_dev,num_samples=num_samples,grains=num_grains,epsilon=epsilon)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 287,
   "metadata": {},
   "outputs": [],
   "source": [
    "# make the dataframe for the lineplots\n",
    "df_line = pd.concat(\n",
    "    [\n",
    "        pd.DataFrame({'x':x1,'y':y1,\"mu\":np.repeat(0,x1.shape[0]),\"color_code\":np.repeat(0,x1.shape[0])}),\n",
    "        pd.DataFrame({'x':x2,'y':y2,\"mu\":np.repeat(1,x2.shape[0]),\"color_code\":np.repeat(2,x2.shape[0])}),\n",
    "        pd.DataFrame({'x':x3,'y':y3,\"mu\":np.repeat(2,x3.shape[0]),\"color_code\":np.repeat(3,x3.shape[0])}),\n",
    "        pd.DataFrame({'x':[x1[0]],'y':[y1[0]],'mu':[mu1],\"color_code\":[1]})\n",
    "    ]\n",
    ")\n",
    "# make the dataframe for the scatter plots\n",
    "df_bar = pd.concat(\n",
    "    [\n",
    "        pd.DataFrame({'sample':samples1,'height':np.repeat(0,samples1.shape[0]),\"color_code\":np.repeat(0,samples1.shape[0])}),\n",
    "        pd.DataFrame({'sample':samples2,'height':np.repeat(0,samples2.shape[0]),\"color_code\":np.repeat(2,samples2.shape[0])}),\n",
    "        pd.DataFrame({'sample':samples3,'height':np.repeat(0,samples3.shape[0]),\"color_code\":np.repeat(3,samples3.shape[0])})\n",
    "    ]\n",
    ")\n",
    "# df_bar[\"color_code\"] = df_bar[\"mu\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 288,
   "metadata": {},
   "outputs": [],
   "source": [
    "# to exemplify the blending, we modify the color of those items that fall in the overlap region\n",
    "# have the blended color\n",
    "largest_s1=np.max(samples1)\n",
    "smallest_s2 =np.min(samples2)\n",
    "df_bar.loc[df_bar.eval('color_code==0 and sample >= {}'.format(smallest_s2)),\"color_code\"] = 1\n",
    "df_bar.loc[df_bar.eval('color_code==2 and sample <= {}'.format(largest_s1)),\"color_code\"] = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 301,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set up area for the plots\n",
    "fig,ax= plt.subplots()\n",
    "# \n",
    "# [c1,c2,c3]\n",
    "sns.lineplot(data=df_line,x=\"x\",y=\"y\",hue=\"color_code\",ax=ax,palette=sns.color_palette(\"mako\",4))\n",
    "sns.scatterplot(data=df_bar,x=\"sample\",y=\"height\",alpha=0.05,marker=\"s\",edgecolor=None,hue=\"color_code\",ax=ax,palette=sns.color_palette(\"mako\",4))\n",
    "\n",
    "# plot shaping\n",
    "sns.despine(fig,ax,bottom=True,left=True,top=True,right=True)\n",
    "ax.set(xticklabels=[])\n",
    "ax.set(yticklabels=[])\n",
    "ax.set(xlabel=None)\n",
    "ax.set(ylabel=None)\n",
    "ax.tick_params(bottom=False)\n",
    "ax.tick_params(left=False)\n",
    "ax.get_legend().set_visible(False)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 303,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"normal_separation.svg\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/sample_expiry_dates.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [\"a\",\"b\",\"c\",\"d\",\"e\"]\n",
    "y=[0.76,0.05,0.89,0.09,0.06]\n",
    "df=pd.DataFrame({'label':x,'epsilon':y})\n",
    "sns.barplot(df,x='epsilon',y='label',palette='magma',hue='label',orient='h')\n",
    "plt.legend([],[],frameon=False)\n",
    "sns.despine()\n",
    "plt.savefig(\"expiry/notional-expiry1.svg\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [\"a\",\"b\",\"c\",\"d\",\"e\"]\n",
    "y=[0.76,0.4,0.89,0.42,0.39]\n",
    "df=pd.DataFrame({'label':x,'epsilon':y})\n",
    "sns.barplot(df,x='epsilon',y='label',palette='magma',hue='label',orient='h')\n",
    "plt.legend([],[],frameon=False)\n",
    "sns.despine()\n",
    "plt.savefig(\"expiry/notional-expiry2.svg\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [\"a\",\"b\",\"c\",\"d\",\"e\"]\n",
    "y=[0.3,0.4,0.32,0.8,0.39]\n",
    "df=pd.DataFrame({'label':x,'epsilon':y})\n",
    "sns.barplot(df,x='epsilon',y='label',palette='magma',hue='label',orient='h')\n",
    "plt.legend([],[],frameon=False)\n",
    "plt.axvline(0.42,linestyle='--',color='grey')\n",
    "sns.despine()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [\"a\",\"b\",\"c\",\"d\",\"e\"]\n",
    "y=[0.76,0.4,0.89,0.42,0.39]\n",
    "df=pd.DataFrame({'label':x,'epsilon':y})\n",
    "sns.barplot(df,x='epsilon',y='label',palette='magma',hue='label',orient='h')\n",
    "plt.legend([],[],frameon=False)\n",
    "plt.axvline(0.42,linestyle='--',color='grey')\n",
    "sns.despine()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(1,2)\n",
    "\n",
    "# plot 1\n",
    "x = [\"a\",\"b\",\"c\",\"d\",\"e\"]\n",
    "y=[0.76,0.4,0.89,0.42,0.39]\n",
    "df=pd.DataFrame({'label':x,'epsilon':y})\n",
    "sns.barplot(df,x='epsilon',y='label',palette='magma',hue='label',orient='h',ax=ax[0])\n",
    "plt.legend([],[],frameon=False)\n",
    "ax[0].axvline(0.42,linestyle='--',color='grey')\n",
    "\n",
    "# plot 2\n",
    "x = [\"a\",\"b\",\"c\",\"d\",\"e\"]\n",
    "y=[0.3,0.4,0.32,0.8,0.39]\n",
    "df=pd.DataFrame({'label':x,'epsilon':y})\n",
    "sns.barplot(df,x='epsilon',y='label',palette='magma',hue='label',orient='h',ax=ax[1])\n",
    "plt.legend([],[],frameon=False)\n",
    "ax[1].axvline(0.42,linestyle='--',color='grey')\n",
    "sns.despine()\n",
    "plt.savefig(\"expiry/notional-expiry-separation.svg\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['text.usetex'] = True\n",
    "fig,ax = plt.subplots(1,2)\n",
    "plt.xlim(0.0,1.0)\n",
    "\n",
    "# plot 1\n",
    "x = [\"a\",\"b\"]\n",
    "y=[0.9,0.8]\n",
    "df=pd.DataFrame({'label':x,'epsilon':y})\n",
    "sns.barplot(df,x='epsilon',y='label',palette='magma',hue='label',orient='h',ax=ax[0],width=0.4)\n",
    "plt.legend([],[],frameon=False)\n",
    "ax[0].axvline(0.5,linestyle='--',color='grey')\n",
    "ax[0].axvline(0.7,linestyle='--',color='lightblue')\n",
    "ax[0].set(yticklabels=[])\n",
    "ax[0].text(-0.1,1,r\"$t_y$\")\n",
    "ax[0].text(-0.1,0,r\"$y$\")\n",
    "ax[0].set_title(r\"$\\tau^D(t_x)$\",loc=\"left\",fontsize=\"xx-large\")\n",
    "\n",
    "# plot 2\n",
    "x = [\"a\",\"b\"]\n",
    "y=[0.5,0.7]\n",
    "df=pd.DataFrame({'label':x,'epsilon':y})\n",
    "sns.barplot(df,x='epsilon',y='label',palette='magma',hue='label',orient='h',ax=ax[1],width=0.4,dodge=False,gap=0)\n",
    "plt.legend([],[],frameon=False)\n",
    "ax[1].axvline(0.5,linestyle='--',color='grey')\n",
    "ax[1].axvline(0.7,linestyle='--',color='lightblue')\n",
    "ax[1].set(yticklabels=[])\n",
    "ax[1].text(-0.1,1,r\"$t_y$\")\n",
    "ax[1].text(-0.1,0,r\"$y$\")\n",
    "ax[1].set_title(r\"$\\tau^P(t_x)$\",loc=\"left\",fontsize='xx-large')\n",
    "sns.despine()\n",
    "plt.savefig(\"expiry/effectiveness-without-mutual-shift.svg\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

